Boosting Supermassive Black Hole Growth in the Early Universe by Fuzzy Dark Matter Solitons

Observations of massive supermassive black holes (SMBHs) in the early universe challenge existing black hole formation models. We propose that soliton cores in fuzzy dark matter (FDM) offer a potential solution to this timing problem. Our FDM cosmological zoom-in simulations confirm that for a particle mass $m_{\rm FDM}\sim 10^{-22}~{\rm eV}$, solitons are well developed at redshift $z \sim 7$ with masses of $\sim10^9~M_\odot$, comparable to the observed SMBHs. We then demonstrate using hydrodynamic simulations that, compared to cold dark matter, these high-$z$ massive FDM solitons with mass $M_s$ can provide additional gravitational potential to accrete gas and boost the Bondi accretion rate of a growing black hole seed with mass $M_{\rm BH}$ by up to two to four orders of magnitude, in the regime of efficient cooling and negligible radiation pressure. This accretion boosting mechanism is effective for $10^{-22}~{\rm eV} \lesssim m_{\rm FDM} \lesssim 10^{-20}~{\rm eV}$ and potentially beyond as long as $M_s > M_{\rm BH}$. The simulation code GAMER is accessible at https://github.com/gamer-project/gamer.

==> getpdf.sh <==
#!/bin/bash


TARGET=manuscript
COMPILER=pdflatex
#COMPILER=latex


function CheckError
{
   "$@"

   ErrorCode=$?

   if [ $ErrorCode != 0 ]; then
      echo -e "\n\n******************************************************************"
      echo -e "$@ failed ... (error code = $ErrorCode)"
      echo -e "******************************************************************\n\n"
      exit 1
   else
      echo -e "\n\n******************************************************************"
      echo -e "$@ passed"
      echo -e "******************************************************************\n\n"
   fi
}


#rm -f $TARGET.dvi $TARGET.aux $TARGET.log $TARGET.bbl $TARGET.blg $TARGET.pdf ${TARGET}Notes.bib
 rm -f $TARGET.dvi $TARGET.aux $TARGET.log $TARGET.blg $TARGET.pdf ${TARGET}Notes.bib

#CheckError $COMPILER  $TARGET.tex
#CheckError bibtex     $TARGET.aux
 CheckError $COMPILER  $TARGET.tex
 CheckError $COMPILER  $TARGET.tex
 CheckError $COMPILER  $TARGET.tex

 if [ $COMPILER = "latex" ]; then 
 CheckError dvipdf     $TARGET.dvi
 fi

#rm -f $TARGET.dvi $TARGET.aux $TARGET.log $TARGET.bbl $TARGET.blg $TARGET.out ${TARGET}Notes.bib
rm -f $TARGET.dvi $TARGET.aux $TARGET.log $TARGET.blg $TARGET.out ${TARGET}Notes.bib

